Concatenated Backward Ray Mapping on the Compound Parabolic Concentrator

Concatenated backward ray mapping is an alternative for ray tracing in 2D. It is based on the phase-space description of an optical system. Phase space is the set of position and direction coordinates of light rays intersecting a surface. The original algorithm is limited to optical systems consisting of only straight surfaces; we generalize it to accommodate curved surfaces. The algorithm is applied to a standard optical system, the compound parabolic concentrator. We compare the accuracy and speed of the generalized algorithm, the original algorithm and Monte Carlo ray tracing. The results show that the generalized algorithm outperforms both other methods.

==> figures/cpc/cpc.m <==
a = 2;
h = 6 * sqrt(3);
theta = asin(4 / 8);

p_right = 3 * pi / 2 - theta;
q_right = 2 * pi - 2 * theta;

q_left = 2 * theta;
p_left = pi / 2 + theta;

k_right = 2 * a * (1 + sin(theta));
x_right = @(t) (k_right / (1 - cos(t))) * -sin(t + theta) -a;
y_right = @(t) (k_right / (1 - cos(t))) * cos(t + theta);

k_left = 2 * a * (1 - sin(-theta));
x_left = @(t) (k_left / (1 - cos(t))) * -sin(t - theta) +a;
y_left = @(t) (k_left / (1 - cos(t))) * cos(t - theta);

figure;
hold on;

plot([-2 2], [0 0], 'r', 'LineWidth', 1.5);
text(0, 0, '1', HorizontalAlignment='center', VerticalAlignment='bottom', FontWeight='bold', Color='r');

plot([-4 4], [h h], 'r', 'LineWidth', 1.5);
text(0, h, '4', HorizontalAlignment='center', VerticalAlignment='top', FontWeight='bold', Color='r');

fplot(x_left, y_left, [q_left p_left], 'b', 'LineWidth', 1.5);
text(x_left(q_left + 0.35 * (p_left - q_left )), y_left(q_left + 0.35 * (p_left - q_left )), '2', ...
    HorizontalAlignment='left', VerticalAlignment='bottom', FontWeight='bold', Color='b');

fplot(x_right, y_right, [p_right q_right], 'b', 'LineWidth', 1.5);
text(x_right(p_right + 0.65 * (q_right - p_right)), y_right(p_right + 0.65 * (q_right - p_right)), '3', ...
    HorizontalAlignment='right', VerticalAlignment='bottom', FontWeight='bold', Color='b');

hold off;

xlim([-6 6]);
ylim([0 12]);

xlabel('x');
ylabel('z');

set(gca, 'xtick', -6:2:6);
set(gca, 'ytick', 0:2:12);

==> figures/cup/cup.m <==
%===Figure 1===

figure(1);
hold on;

plot([-2 2], [0 0], 'r', 'LineWidth', 2.5);
plot([-17 17], [40 40], 'r', 'LineWidth', 2.5);
plot([-2 -17], [0 40], 'b', 'LineWidth', 2.5);
plot([2 17], [0 40], 'b', 'LineWidth', 2.5);


for idx = 0:10
    quiver(-2, 0, -15 + idx * 3.4, 40, 1, 'g', 'LineWidth', 2.5);
end

text(0, 0, '1', HorizontalAlignment='center', VerticalAlignment='bottom', FontWeight='bold', Color='r');
text(1, 40, '4', HorizontalAlignment='center', VerticalAlignment='top', FontWeight='bold', Color='r');
text(-9.5, 20, '2', HorizontalAlignment='left', VerticalAlignment='bottom', FontWeight='bold', Color='b');
text(9.5, 20, '3', HorizontalAlignment='right', VerticalAlignment='bottom', FontWeight='bold', Color='b');

xlim([-20 20]);
ylim([0 40]);

xlabel('x');
ylabel('z');

set(gca, 'xtick', -20:5:20);
set(gca, 'ytick', 0:5:40);

hold off;

%===Figure 2===

figure(2);
hold on;

plot([-2 2], [0 0], 'r', 'LineWidth', 2.5);
plot([-17 17], [40 40], 'r', 'LineWidth', 2.5);
plot([-2 -17], [0 40], 'b', 'LineWidth', 2.5);
plot([2 17], [0 40], 'b', 'LineWidth', 2.5);


for idx = 0:10
    quiver(-2 + (4 / 10 * idx), 0, 19 - (4 / 10 * idx), 40, 1, 'g', 'LineWidth', 2.5);
end

text(0, 0, '1', HorizontalAlignment='center', VerticalAlignment='bottom', FontWeight='bold', Color='r');
text(1, 40, '4', HorizontalAlignment='center', VerticalAlignment='top', FontWeight='bold', Color='r');
text(-9.5, 20, '2', HorizontalAlignment='left', VerticalAlignment='bottom', FontWeight='bold', Color='b');
text(9.5, 20, '3', HorizontalAlignment='right', VerticalAlignment='bottom', FontWeight='bold', Color='b');

xlim([-20 20]);
ylim([0 40]);

xlabel('x');
ylabel('z');

set(gca, 'xtick', -20:5:20);
set(gca, 'ytick', 0:5:40);

hold off;

%===Figure 3===

figure(3);
hold on;

plot([-2 2], [0 0], 'r', 'LineWidth', 2.5);
plot([-17 17], [40 40], 'r', 'LineWidth', 2.5);
plot([-2 -17], [0 40], 'b', 'LineWidth', 2.5);
plot([2 17], [0 40], 'b', 'LineWidth', 2.5);


for idx = 0:10
    quiver(2, 0, 15 - idx * 3.4, 40, 1, 'g', 'LineWidth', 2.5);
end

text(0, 0, '1', HorizontalAlignment='center', VerticalAlignment='bottom', FontWeight='bold', Color='r');
text(1, 40, '4', HorizontalAlignment='center', VerticalAlignment='top', FontWeight='bold', Color='r');
text(-9.5, 20, '2', HorizontalAlignment='left', VerticalAlignment='bottom', FontWeight='bold', Color='b');
text(9.5, 20, '3', HorizontalAlignment='right', VerticalAlignment='bottom', FontWeight='bold', Color='b');

xlim([-20 20]);
ylim([0 40]);

xlabel('x');
ylabel('z');

set(gca, 'xtick', -20:5:20);
set(gca, 'ytick', 0:5:40);

hold off;

%===Figure 4===

figure(4);
hold on;

plot([-2 2], [0 0], 'r', 'LineWidth', 2.5);
plot([-17 17], [40 40], 'r', 'LineWidth', 2.5);
plot([-2 -17], [0 40], 'b', 'LineWidth', 2.5);
plot([2 17], [0 40], 'b', 'LineWidth', 2.5);


for idx = 0:10
    quiver(2 - (4 / 10 * idx), 0, -19 + (4 / 10 * idx), 40, 1, 'g', 'LineWidth', 2.5);
end

text(0, 0, '1', HorizontalAlignment='center', VerticalAlignment='bottom', FontWeight='bold', Color='r');
text(1, 40, '4', HorizontalAlignment='center', VerticalAlignment='top', FontWeight='bold', Color='r');
text(-9.5, 20, '2', HorizontalAlignment='left', VerticalAlignment='bottom', FontWeight='bold', Color='b');
text(9.5, 20, '3', HorizontalAlignment='right', VerticalAlignment='bottom', FontWeight='bold', Color='b');

xlim([-20 20]);
ylim([0 40]);

xlabel('x');
ylabel('z');

set(gca, 'xtick', -20:5:20);
set(gca, 'ytick', 0:5:40);

hold off;
